Differentiable Polarized Path Tracing

Physically based differentiable rendering has proven to be a powerful tool for inverse rendering problems (e.g., 3D reconstruction, reflectance estimation, lighting estimation). However, most existing methods operate solely on radiometric intensity, discarding valuable polarization cues that constrain scene geometry and material properties. While forward simulation of polarized light is well-defined via Mueller-Stokes calculus, extending reverse-mode differentiation to this domain presents significant challenges. The rank-deficient nature of common polarimetric operators, such as linear polarizers and diffuse reflections, violates the invertibility assumptions of standard gradient estimators like path replay backpropagation and results in numerical instability. We address this by proposing a robust, polarization-aware differentiable path tracing method. Our approach estimates unbiased gradients through a combination of path replay and local caching. This formulation enables efficient and stable optimization of material and lighting parameters in complex scenes, broadening the applicability of physically based inverse rendering. Project page: https://vcai.mpi-inf.mpg.de/projects/DPPT/

==> code/prb.py <==
def sample_path_adjoint(ray, |$L$|, |$\delta L$|):
  |$\beta$| = 1
  for i in range(N):  
    |$L$| -= |$\beta * L_e(\dots)$|
    |$\bomega_i$|, bsdf_val, bsdf_pdf = sample_bsdf(...)
    |$\delta_\pi$| += backward(|$\delta L * L$| / bsdf_val * |\textcolor{blue}{bsdf\_val}|)
    |$\beta$| *= bsdf_val / bsdf_pdf
  return |$\delta_\pi$|


==> code/prb_polarized_basic.py <==
def sample_polarized_basic(ray, |$L$|, |$\delta L$|):
  |$\beta$| = |$I_4$|
  for i in range(N):  
    |$L$| -= |$\beta * L_e(\dots)$|
    |$\bomega_i$|, M, bsdf_pdf = sample_bsdf(...)
    L = |$M^{-1}$ * $L$| # Remove the BSDF contribution from L
    |$\delta_\pi$| += backward(|$\delta L * \textcolor{blue}{M} *$ L|)
    |$\beta$| *= M / bsdf_pdf
  return |$\delta_\pi$|


==> code/prb_polarized_cached.py <==
def sample_polarized_primal(ray, ...):
  |$\vL$| = [|$0_4$|, ...], |$\bbeta$| = [|$I_4$|, ...] # Size N+1
  for i in range(N):
    |$\vL$|[i] = |$L_e(\dots)$|
    |$\bomega_i$|, M, bsdf_pdf = sample_bsdf(...)
    |$\bbeta$|[i] = M / bsdf_pdf

  # Loop backwards: reconstruct suffix radiance
  for j in range(N-2, -1, -1):
    |$\vL$|[j] += |$\bbeta$|[j] * |$\vL$|[j + 1]

  return |$\vL$|[0], |$\vL$|

def sample_polarized_adjoint(ray, |$\vL$|, |$\delta L$|):
  |$\beta$| = |$I_4$|
  for i in range(N):
    |$\bomega_i$|, M, bsdf_pdf = sample_bsdf(...)

    |$L_i$| = |$\vL$|[i + 1]  # <-- Suffix radiance from cache (no inversion needed)
    |$\delta_\pi$| += backward(|$\delta L * \beta * \textcolor{blue}{M} * L_i$|)

    |$\beta$| *= M / bsdf_pdf

  return |$\delta_\pi$|

